Hyper-Kamiokande Physics Opportunities

We propose the Hyper-Kamiokande (Hyper-K) detector as a next generation un- derground water Cherenkov detector. It will serve as a far detector of a long base- line neutrino oscillation experiment envisioned for the upgraded J-PARC beam, and as a detector capable of observing, far beyond the sensitivity of the Super-Kamiokande (Super-K) detector, proton decays, atmospheric neutrinos, and neutrinos from astro- physical origins. The current baseline design of Hyper-K is based on the highly suc- cessful Super-K detector, taking full advantage of a well-proven technology. Hyper-K consists of two cylindrical tanks lying side-by-side, the outer dimensions of each tank being 48(W) x54(H) x 250(L) m3. The total (fiducial) mass of the detector is 0.99 (0.56) million metric tons, which is about 20 (25) times larger than that of Super-K. This set of three one- page whitepapers prepared for the US Snowmass process describes the opportunities for future physics discoveries at the Hyper-K facility with beam, atmospheric and astrophysical neutrinos.

==> cleanup.sh <==
rm *.dvi *.aux *.log *.toc  *.blg *.synctex.gz


